Quantitative modeling of streamer discharge branching in air

Streamer discharges are the primary mode of electric breakdown of air in lightning and high voltage technology. Streamer channels branch many times, which determines the developing tree-like discharge structure. Understanding these branched structures is for example important to describe streamer coronas in lightning research. We simulate branching of positive streamers in air using a 3D fluid model where photoionization is included as a discrete and stochastic process. The probability and morphology of branching are in good agreement with dedicated experiments. This demonstrates that photoionization indeed provides the noise that triggers branching, and we show that branching is remarkably sensitive to the amount of photoionization. Our comparison is therefore one of the first sensitive tests for Zheleznyak's photoionization model, confirming its validity.

==> code/generate_experimental_figures.sh <==
#!/bin/bash

set -e

xlim="17 343"
vmax=2000

for kV in 15 17 19; do
    dirname="../data/plots_$kV"
    mkdir -p "$dirname"

    for f in ../data/$kV/frames_*.tif; do
        fbase=$(basename $f)
        filename="${dirname}/${fbase%.tif}.png"
        ./plot_experimental_data.py $f -xlim $xlim -vmax $vmax -hide_axes \
                                    -save_plot $filename -cmap viridis
    done
done


==> code/generate_simulation_dat_files.sh <==
#!/bin/bash

set -e

kV=17

# Generate dat files
mkdir -p ../data/sim_$kV
for f in /export/scratch2/teunisse/zhen_3d_branching_data/$kV/*.silo; do
    fbase=$(basename $f)
    filename=../data/sim_$kV/${fbase%.silo}.dat
    ~/cloud/code/silo_convert/silo_to_raw $f N2_B3 $filename
done


==> code/generate_simulation_figures.sh <==
#!/bin/bash

set -e

xlim="0.07 0.13"
vmax=1e15
project_dim=1

for kV in 15; do
    mkdir -p ../data/sim_plots_$kV

    for f in ../data/sim_$kV/*.dat; do
        fbase=$(basename $f)
        filename=../data/sim_plots_$kV/${fbase%.dat}.png
        ./plot_simulation_data.py $f -xlim $xlim -vmax $vmax -hide_axes \
                                    -project_dims $project_dim \
                                    -save_plot $filename
    done
done


==> code/plot_experimental_data.py <==
#!/usr/bin/env python3

# Example of to read TIFF files

# First split the tiff file using for example:
# convert input.tif -scene 1 frames_%04d.tif

import numpy as np
import matplotlib.pyplot as plt
import argparse
from matplotlib.image import imread

p = argparse.ArgumentParser(
    formatter_class=argparse.ArgumentDefaultsHelpFormatter)
p.add_argument('tiff_file', type=str, help='Input tiff file')
p.add_argument('-vmax', type=float, help='Maximum intensity in plot')
p.add_argument('-xlim', type=int, nargs=2,
               help='Plot range in x direction (pixels)')
p.add_argument('-ylim', type=int, nargs=2,
               help='Plot range in y direction (pixels)')
p.add_argument('-hide_axes', action='store_true',
               help='Hide axes etc.')
p.add_argument('-save_plot', type=str,
               help='Save the plot into this file')
p.add_argument('-cmap', type=str, default='plasma',
               help='Use this colormap')
args = p.parse_args()

img = imread(args.tiff_file)

fig, ax = plt.subplots()
im = ax.imshow(img, vmin=0, vmax=args.vmax, cmap=args.cmap)
if args.xlim:
    ax.set_xlim(*args.xlim)
if args.ylim:
    ax.set_ylim(*args.ylim)
if args.hide_axes:
    plt.axis('off')
else:
    fig.colorbar(im, ax=ax)

if args.save_plot:
    print(f'Saving to {args.save_plot}')
    plt.savefig(args.save_plot, dpi=200, bbox_inches='tight')
else:
    plt.show()


==> code/plot_first_branching_statistics.py <==
#!/usr/bin/env python3

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

fb_exp_15 = np.genfromtxt('../data/first_branching_experiment_15kv.txt')
fb_exp_17 = np.genfromtxt('../data/first_branching_experiment_17kv.txt')
fb_exp_19 = np.genfromtxt('../data/first_branching_experiment_19kv.txt')

fb_sim_15 = np.genfromtxt('../data/first_branching_simulation_15kv.txt') * 1e2
fb_sim_17 = np.genfromtxt('../data/first_branching_simulation_17kv.txt') * 1e2
fb_sim_19 = np.genfromtxt('../data/first_branching_simulation_19kv.txt') * 1e2

all_data = [fb_exp_15, fb_sim_15, fb_exp_17, fb_sim_17, fb_exp_19, fb_sim_19]

plt.boxplot(all_data, labels=['exp. 15 kV', 'sim. 15 kV', 'exp. 17 kV', 'sim. 17 kV',
                              'exp. 19 kV', 'sim. 19 kV'])

plt.show()


==> code/raw_reader.py <==
#!/usr/bin/env python3

# Module to read and convert raw data obtained by transforming Silo files.
#
# Author: Jannis Teunissen (2022)

import numpy as np
import copy
from struct import unpack, calcsize
from scipy.interpolate import RegularGridInterpolator


def read_single_grid(f):
    """Read single grid from binary file"""
    n_dims = unpack('=i', f.read(calcsize('=i')))[0]

    fmt = '=' + str(n_dims) + 'i'
    dims = np.array(unpack(fmt, f.read(calcsize(fmt))))

    # lo and hi index range of non-phony data
    ilo = np.array(unpack(fmt, f.read(calcsize(fmt))))
    ihi = np.array(unpack(fmt, f.read(calcsize(fmt))))

    # Mesh coordinates
    coords = []
    coords_cc = []
    for d in dims:
        fmt = '=' + str(d) + 'd'
        tmp = np.array(unpack(fmt, f.read(calcsize(fmt))))
        coords.append(tmp)
        # Cell-centered coordinates
        coords_cc.append(0.5 * (tmp[1:] + tmp[:-1]))

    # Number of cell centers is one less than number of faces
    n_cells = dims-1
    fmt = '=' + str(np.product(n_cells)) + 'd'
    tmp = unpack(fmt, f.read(calcsize(fmt)))
    vals = np.array(tmp).reshape(n_cells, order='F')

    grid = {
        'n_dims': n_dims,
        'dims': dims,
        'ilo': ilo,
        'ihi': ihi,
        'coords': coords,
        'coords_cc': coords_cc,
        'values': vals
    }

    return grid


def get_raw_data(fname, project_dims=None):
    """Read raw data extracted from a Silo file

    :param fname: filename of raw data
    :param project_dims: int, integrate over these dimensions
    :returns: grids and domain properties

    """
    with open(fname, 'rb') as f:
        grids = []
        n_grids = unpack('=i', f.read(calcsize('=i')))[0]

        for i in range(n_grids):
            grid = read_single_grid(f)

            # Add properties
            props = get_grid_properties(grid)
            grid.update(props)

            if project_dims is not None:
                grid = grid_project(grid, project_dims)

            grids.append(grid)

    domain_props = get_domain_properties(grids)
    return grids, domain_props


def get_grid_properties(g):
    """Return some additional properties for a grid"""
    # Note: ghost cells are excluded for r_min and r_max
    r_min = [c[i] for c, i in zip(g['coords'], g['ilo'])]
    r_max = [c[i] for c, i in zip(g['coords'], g['ihi'])]
    dr = [c[1] - c[0] for c in g['coords']]

    props = {
        'r_min': np.array(r_min),
        'r_max': np.array(r_max),
        'dr': np.array(dr)
    }
    return props


def get_domain_properties(grids):
    """Return properties for a domain"""
    n_dims = grids[0]['n_dims']
    r_min = np.full(n_dims, 1e100)
    r_max = np.full(n_dims, -1e100)
    dr_max = np.zeros(n_dims)
    dr_min = np.full(n_dims, 1e100)

    for g in grids:
        r_min = np.minimum(r_min, g['r_min'])
        r_max = np.maximum(r_max, g['r_max'])
        dr_min = np.minimum(dr_min, g['dr'])
        dr_max = np.maximum(dr_max, g['dr'])

    nx_coarse = np.rint((r_max - r_min) / dr_max)

    props = {
        'n_dims': n_dims,
        'r_min': np.array(r_min),
        'r_max': np.array(r_max),
        'dr_min': np.array(dr_min),
        'dr_max': np.array(dr_max),
        'n_cells_coarse': nx_coarse.astype(int)
    }

    return props


def grid_project(in_grid, project_dims):
    """Integrate grid data along one or more dimensions"""
    g = copy.deepcopy(in_grid)

    pdims = np.sort(project_dims)

    # Index range to use for values below. Along the projected dimensions,
    # exclude ghost cells.
    ilo = 0 * g['dims']
    ihi = 1 * g['dims']
    ilo[pdims] = g['ilo'][pdims]
    ihi[pdims] = g['ihi'][pdims]

    # Get index range corresponding to non-ghost grid cells
    valid_ix = tuple([np.s_[i:j] for (i, j) in zip(ilo, ihi)])
    fac = np.product(g['dr'][pdims])
    g['values'] = g['values'][valid_ix].sum(axis=tuple(pdims)) * fac

    g['n_dims'] -= len(project_dims)
    g['dims'] = np.delete(g['dims'], pdims)
    g['ilo'] = np.delete(g['ilo'], pdims)
    g['ihi'] = np.delete(g['ihi'], pdims)
    g['r_min'] = np.delete(g['r_min'], pdims)
    g['r_max'] = np.delete(g['r_max'], pdims)
    g['dr'] = np.delete(g['dr'], pdims)

    for d in pdims[::-1]:       # Reverse order
        del g['coords'][d]
        del g['coords_cc'][d]

    return g


def map_grid_data_to(g, r_min, dr):
    """Map grid data to another grid with origin r_min and grid spacing dr

    :param g: input grid
    :param r_min: origin of new grid
    :param dr: grid spacing of new grid
    :returns: data and indices on new grid

    """
    ratios = dr / g['dr']

    # Get index range corresponding to non-ghost grid cells
    valid_ix = tuple([np.s_[i:j] for (i, j) in zip(g['ilo'], g['ihi'])])

    # To avoid issues due to numerical round-off errors
    eps = 1e-10

    # Compute coarse grid min and max index
    ix_lo = ((g['r_min'] - r_min)/dr + eps).astype(int)
    ix_hi = ((g['r_max'] - r_min)/dr - eps).astype(int)
    nx = ix_hi - ix_lo + 1

    if ratios[0] > 1 + eps:
        # Reduce resolution. Determine coarse indices for each cell center
        cix = []
        for d in range(g['n_dims']):
            dim_coords = g['coords_cc'][d]
            cc = dim_coords[g['ilo'][d]:g['ihi'][d]]
            ix = ((cc - r_min[d])/dr[d]).astype(int)
            cix.append(ix - ix_lo[d])

        # Create meshgrid of coarse indices
        ixs = np.meshgrid(*cix)

        # Add fine grid values at coarse indices, weighted by relative volume
        cdata = np.zeros(nx)
        rvolume = np.product(g['dr']/dr)
        values = rvolume * g['values'][valid_ix].ravel(order='F')
        np.add.at(cdata, tuple(map(np.ravel, ixs)), values)
    elif ratios[0] < 1 - eps:
        # To interpolate data, compute coordinates of new cell centers
        c_new = [np.linspace(a, b, n) for a, b, n in
                 zip(g['r_min']+0.5*dr, g['r_max']-0.5*dr, nx)]
        mgrid = np.meshgrid(*c_new, indexing='ij')
        new_coords = np.vstack(tuple(map(np.ravel, mgrid))).T

        # Near physical boundaries, extrapolation will be performed
        f_interp = RegularGridInterpolator(
            tuple(g['coords_cc']), g['values'],
            bounds_error=False, fill_value=None)
        cdata = f_interp(new_coords).reshape(nx)
    else:
        # Can directly use available data
        cdata = g['values'][valid_ix]

    return cdata, ix_lo, ix_hi+1

